The Quantum Cartpole: A benchmark environment for non-linear reinforcement learning

Feedback-based control is the de-facto standard when it comes to controlling classical stochastic systems and processes. However, standard feedback-based control methods are challenged by quantum systems due to measurement induced backaction and partial observability. Here we remedy this by using weak quantum measurements and model-free reinforcement learning agents to perform quantum control. By comparing control algorithms with and without state estimators to stabilize a quantum particle in an unstable state near a local potential energy maximum, we show how a trade-off between state estimation and controllability arises. For the scenario where the classical analogue is highly nonlinear, the reinforcement learned controller has an advantage over the standard controller. Additionally, we demonstrate the feasibility of using transfer learning to develop a quantum control agent trained via reinforcement learning on a classical surrogate of the quantum control problem. Finally, we present results showing how the reinforcement learning control strategy differs from the classical controller in the non-linear scenarios.

==> merge_bibtex_dbs.py <==
# This python script merges bibtex data from your personal bibtex file created using Zotero, Mendeley, JabRef etc 
# into the shared bibtex file used in the paper. It finally tells you which entries you should add to your personal
# collection and creates the respective database file for easy import
# Contact: Peter Broecker

import sys
from os.path import exists

try:
    import bibtexparser as bp
except:
    print("Could not find module 'bibtexparser'. Please run 'pip install bibtexparser' to install.")

with open(sys.argv[1]) as personal:
    personal_str = personal.read()
personal_db = bp.loads(personal_str)

if not exists("bibliography.bib"):
    general_str = ""
else:
    with open("bibliography.bib", "r") as general:
        general_str = general.read()
general_db = bp.loads(general_str)

personal_titles = [entry["title"] for entry in personal_db.entries]
general_titles = [entry["title"] for entry in general_db.entries]

for i, title in enumerate(personal_titles):
    if title not in general_titles:
        general_db.entries.append(personal_db.entries[i])
        print("Appended", personal_db.entries[i]["title"])
        
writer = bp.bwriter.BibTexWriter()
with open("bibliography.bib", "w") as general:
    general.write(writer.write(general_db))
    
missing_in_personal_db = bp.bibdatabase.BibDatabase()
for i, title in enumerate(general_titles):
    if title not in personal_titles:
        missing_in_personal_db.entries.append(general_db.entries[i])
        print("Please add", general_db.entries[i]["title"])

with open("missing_in_{0}".format(sys.argv[1]), "w") as missing:
    missing.write(writer.write(missing_in_personal_db))




